Alaya-EVOKE: From Linear-Scaling Supervision to Endless World

Interactive world models must support persistent memory, responsive interaction, and long-horizon generation, yet these requirements place conflicting demands on the model. Maintaining history in the denoiser context or key-value cache incurs growing cost, forcing a trade-off between session length and retained memory, while low-latency interaction relies on few-step generation whose capabilities are bounded by its teacher. Alaya-EVOKE (Evoke) addresses both limitations by externalizing persistent world state and redesigning the teacher for long-horizon interactive generation. Scene geometry is maintained in an external, camera-indexed world state bank, from which only view-relevant information is retrieved, keeping the denoiser context bounded as the session grows. Rather than treating the teacher as a fixed generator, we design it for long-horizon supervision: its sparse attention combines chunk-wise grouping, retrieval of selected distant frames, and a linear-attention global state, yielding linear growth in memory and compute while enabling supervision over long horizons. Such supervision exposes content drift that stays locally plausible within short windows, while per-chunk conditioning enables prompt changes and event control throughout the sequence. A 30-second distribution-matching objective, applied under self-forced rollouts, transfers both capabilities to a three-step student that uses no classifier-free guidance, improving resistance to long-term drift while preserving responsive conditioning. With bounded context and recurrent external memory, Evoke supports open-ended, continuously evolving generation; on a single H200 at $384\times 640$, each $1.5\,\mathrm{s}$ chunk is generated in $2.11\,\mathrm{s}$. As a three-step world model, Evoke achieves state-of-the-art performance on WBench while remaining competitive on VBench-Long and VBench-2.0.

==> tab/make_vbench_tables.py <==
#!/usr/bin/env python3
# =============================================================================
# docs/iclr/tab/make_vbench_tables.py
#
# Regenerates the four VBench tables from a single source of truth:
#
#   docs/iclr/tab/vbench_leaderboard_top10_plus_evoke.csv
#     byte-identical copy of
#     evoke-benchmark/VBench/VBENCH_LEADERBOARD_TOP10_PLUS_EVOKE.csv
#     (public rows scraped from the Vchitect/VBench_Leaderboard HF Space,
#      2026-08-09; our rows come from evoke-benchmark/VBench/VBENCH_FINAL.md)
#
#   -> vbench2_main.tex       VBench-2.0  Total + the 5 category scores
#   -> vbench2_dims.tex       VBench-2.0  all 18 dimensions, grouped by category
#   -> vbench_long_main.tex   VBench-Long Total / Quality / Semantic
#   -> vbench_long_dims.tex   VBench-Long 16 raw dimensions, Quality 7 / Sem. 9
#
# Only the first TOP_N ranks of each leaderboard section are emitted. Evoke is
# rank 1 on VBench-2.0 and rank 7 on VBench-Long, so both tables contain it.
#
# WHY THIS SCRIPT EXISTS (do not hand-edit the .tex files):
#
#   VBench-2.0 is arithmetically flat -- every cell is a raw percentage, each
#   category is the unweighted mean of its dimensions and the Total is the mean
#   of the five categories (VBench-2.0/README.md, "How to Calculate Total
#   Score"). The script re-derives all six aggregates for every row and refuses
#   to write if any of them misses the published value.
#
#   VBench-Long is not flat, and the CSV mixes two scales in its 16
#   per-dimension columns:
#     * every public-leaderboard row stores RAW dimension scores;
#     * the Evoke row stores VBench-NORMALIZED dimension scores.
#   Verified by re-deriving Quality/Semantic with the official
#   scripts/constant.py NORMALIZE_DIC + DIM_WEIGHT: treating the peer cells as
#   raw reproduces every reported Quality/Semantic to +/-0.01, while treating
#   the Evoke cells as raw yields Semantic = 134.62 (nonsense) and Quality =
#   84.12 (reported 85.55). Treating the Evoke cells as already normalized
#   reproduces 85.55 / 83.36 exactly.
#
#   Total/Quality/Semantic are therefore comparable across all rows as-is, but
#   the per-dimension cells are NOT. This script de-normalizes the Evoke row
#   back to raw so the breakdown table is apples-to-apples, and asserts the
#   round-trip reproduces the published Quality/Semantic/Total.
#
# Usage:  python3 docs/iclr/tab/make_vbench_tables.py
# =============================================================================
import csv
import os
import sys

OUT_DIR = os.path.dirname(os.path.abspath(__file__))
CSV_PATH = os.path.join(OUT_DIR, "vbench_leaderboard_top10_plus_evoke.csv")

# Only needed for the VBench-Long normalization constants.
VBENCH_ROOT = "/mnt/workspace/yyy/project/evoke-benchmark/VBench"
sys.path.insert(0, VBENCH_ROOT)
from scripts.constant import (  # noqa: E402
    NORMALIZE_DIC, DIM_WEIGHT, QUALITY_LIST, SEMANTIC_LIST,
    QUALITY_WEIGHT, SEMANTIC_WEIGHT,
)

TOP_N = 10
OURS_CSV_NAME = "evoke"
OURS_TEX_NAME = r"\textbf{Evoke (3 step)}"
TOL = 0.02                       # published cells are rounded to 2 decimals

LONG_DIMS = QUALITY_LIST + SEMANTIC_LIST      # 7 + 9 = 16, VBench display order

LONG_SHORT = {
    "subject consistency":    "Subject Cons.",
    "background consistency": "Background Cons.",
    "temporal flickering":    "Temporal Flicker",
    "motion smoothness":      "Motion Smooth.",
    "dynamic degree":         "Dynamic Degree",
    "aesthetic quality":      "Aesthetic",
    "imaging quality":        "Imaging",
    "object class":           "Object Class",
    "multiple objects":       "Multiple Objects",
    "human action":           "Human Action",
    "color":                  "Color",
    "spatial relationship":   "Spatial Rel.",
    "scene":                  "Scene",
    "appearance style":       "Appearance Style",
    "temporal style":         "Temporal Style",
    "overall consistency":    "Overall Cons.",
}

# VBench-2.0 category -> (CSV aggregate column, member dimensions).
# Membership and the unweighted-mean rule are from VBench-2.0/README.md.
VB2_GROUPS = [
    ("Creativity", "Creativity Score", ["Composition", "Diversity"]),
    ("Commonsense", "Commonsense Score",
     ["Instance Preservation", "Motion Rationality"]),
    ("Controllability", "Controllability Score",
     ["Dynamic Spatial Relationship", "Dynamic Attribute",
      "Motion Order Understanding", "Human Interaction", "Complex Landscape",
      "Complex Plot", "Camera Motion"]),
    ("Human Fidelity", "Human Fidelity Score",
     ["Human Anatomy", "Human Identity", "Human Clothes"]),
    ("Physics", "Physics Score",
     ["Mechanics", "Thermotics", "Material", "Multi-View Consistency"]),
]
VB2_DIMS = [d for _, _, dims in VB2_GROUPS for d in dims]      # 18

VB2_SHORT = {
    "Composition":                  "Composition",
    "Diversity":                    "Diversity",
    "Instance Preservation":        "Instance Preserv.",
    "Motion Rationality":           "Motion Rational.",
    "Dynamic Spatial Relationship": "Dyn. Spatial Rel.",
    "Dynamic Attribute":            "Dyn. Attribute",
    "Motion Order Understanding":   "Motion Order",
    "Human Interaction":            "Human Interaction",
    "Complex Landscape":            "Complex Landscape",
    "Complex Plot":                 "Complex Plot",
    "Camera Motion":                "Camera Motion",
    "Human Anatomy":                "Human Anatomy",
    "Human Identity":               "Human Identity",
    "Human Clothes":                "Human Clothes",
    "Mechanics":                    "Mechanics",
    "Thermotics":                   "Thermotics",
    "Material":                     "Material",
    "Multi-View Consistency":       "Multi-View Cons.",
}


# ------------------------------------------------------------------- csv input
def read_sections(path):
    """The CSV holds three leaderboards, each `### title` then its own header."""
    out, title, header = {}, None, None
    with open(path, newline="", encoding="utf-8-sig") as fh:
        for fields in csv.reader(fh):
            if not fields or not any(f.strip() for f in fields):
                header = None
                continue
            if fields[0].startswith("###"):
                title, header = fields[0], None
                out[title] = []
                continue
            if fields[0].startswith("#"):        # provenance comment
                continue
            if header is None:
                header = fields
                continue
            out[title].append(dict(zip(header, fields)))
    return out


def section(sections, needle):
    hits = [t for t in sections if needle in t]
    if len(hits) != 1:
        raise SystemExit(f"expected exactly one {needle!r} section, got {hits}")
    return sections[hits[0]]


def pct(s):
    return float(s.strip().rstrip("%"))


def tex_escape(s):
    for a, b in (("&", r"\&"), ("%", r"\%"), ("_", r"\_"), ("#", r"\#")):
        s = s.replace(a, b)
    return s


def top_n(rows):
    rows = [r for r in rows if int(r["Rank"]) <= TOP_N]
    rows.sort(key=lambda r: int(r["Rank"]))
    if len(rows) != TOP_N:
        raise SystemExit(f"expected {TOP_N} rows, got {len(rows)}")
    return rows


# ------------------------------------------------------------- vbench-long ---
def lohi(dim):
    """Official min/max, rescaled to the [0,100] convention used in the CSV."""
    return NORMALIZE_DIC[dim]["Min"] * 100.0, NORMALIZE_DIC[dim]["Max"] * 100.0


def normalize(dim, raw):
    lo, hi = lohi(dim)
    return (raw - lo) / (hi - lo) * 100.0


def denormalize(dim, val):
    lo, hi = lohi(dim)
    return val / 100.0 * (hi - lo) + lo


def group_mean(norm_vals, dim_list):
    num = sum(norm_vals[d] * DIM_WEIGHT[d] for d in dim_list)
    den = sum(DIM_WEIGHT[d] for d in dim_list)
    return num / den


def load_long(rows):
    out = []
    for r in rows:
        ours = r["Model"] == OURS_CSV_NAME
        cells = {d: pct(r[d]) for d in LONG_DIMS}
        # Peer cells are raw; the Evoke row is stored already-normalized.
        raw = {d: (denormalize(d, cells[d]) if ours else cells[d]) for d in LONG_DIMS}
        nrm = {d: normalize(d, raw[d]) for d in LONG_DIMS}
        q, s = group_mean(nrm, QUALITY_LIST), group_mean(nrm, SEMANTIC_LIST)
        tot = ((q * QUALITY_WEIGHT + s * SEMANTIC_WEIGHT)
               / (QUALITY_WEIGHT + SEMANTIC_WEIGHT))
        row = {
            "rank": int(r["Rank"]),
            "name": OURS_TEX_NAME if ours else tex_escape(r["Model"]),
            "ours": ours,
            "total": pct(r["Total Score"]),
            "quality": pct(r["Quality Score"]),
            "semantic": pct(r["Semantic Score"]),
            "raw": raw,
            "date": r["Date"],
        }
        # Round-trip guard: recomputed scores must match the published ones.
        for key, got in (("quality", q), ("semantic", s), ("total", tot)):
            if abs(got - row[key]) > TOL:
                raise SystemExit(
                    f"{r['Model']}: recomputed {key} {got:.2f} != published {row[key]:.2f}")
        out.append(row)
    return out


# -------------------------------------------------------------- vbench-2.0 ---
def load_vb2(rows):
    out = []
    for r in rows:
        ours = r["Model"] == OURS_CSV_NAME
        dims = {d: pct(r[d]) for d in VB2_DIMS}
        cats = {name: pct(r[col]) for name, col, _ in VB2_GROUPS}
        row = {
            "rank": int(r["Rank"]),
            "name": OURS_TEX_NAME if ours else tex_escape(r["Model"]),
            "ours": ours,
            "total": pct(r["Total Score"]),
            "cats": cats,
            "dims": dims,
            "date": r["Date"],
        }
        # Guard: every category is the unweighted mean of its dimensions and
        # the Total is the unweighted mean of the five categories.
        for name, _, members in VB2_GROUPS:
            got = sum(dims[d] for d in members) / len(members)
            if abs(got - cats[name]) > TOL:
                raise SystemExit(
                    f"{r['Model']}: recomputed {name} {got:.2f} != published {cats[name]:.2f}")
        got = sum(cats[n] for n, _, _ in VB2_GROUPS) / len(VB2_GROUPS)
        if abs(got - row["total"]) > TOL:
            raise SystemExit(
                f"{r['Model']}: recomputed Total {got:.2f} != published {row['total']:.2f}")
        out.append(row)
    return out


# ------------------------------------------------------------------- rendering
def rank_marks(values, higher_better=True):
    """-> {index: 'best'|'second'} over a column of floats. Ties share a mark."""
    if not values:
        return {}
    ranked = sorted(set(values), reverse=higher_better)
    marks = {i: "best" for i, v in enumerate(values) if v == ranked[0]}
    if len(ranked) > 1:
        marks.update({i: "second" for i, v in enumerate(values) if v == ranked[1]})
    return marks


def fmt(v, mark, prec=2):
    s = f"{v:.{prec}f}"
    if mark == "best":
        return r"\textbf{" + s + "}"
    if mark == "second":
        return r"\underline{" + s + "}"
    return s


# Our sampler, stated in every caption: the leaderboard is not step-matched, so
# the step count has to travel with the score. Both arms run
# scripts/inference/infer_longvideo_30s_distill.sh -- STAGE2_STEPS="1 1 1" (a
# 3-stage pyramid, one step per stage) and GUIDANCE_SCALE=1.0, i.e. CFG off, so
# one forward per step and 3 network evaluations per chunk in total.
STEP_NOTE = (
    r"\textbf{Evoke is sampled in $3$ steps} --- a three-stage pyramid, one step "
    r"per stage --- with \emph{no} classifier-free guidance, so one forward pass "
    r"per step and $3$ network evaluations per chunk. Every peer row is that "
    r"system's own default sampler, which is many-step and typically "
    r"CFG-guided; the comparison is therefore not step-matched, and the gap in "
    r"sampling cost is not visible in any column of this table."
)

STEP_NOTE_SHORT = (
    r"Evoke is sampled in $3$ steps (three-stage pyramid, one step per stage) "
    r"with no CFG, i.e.\ $3$ network evaluations per chunk, against peers "
    r"running their own many-step default samplers."
)

HEADER = """% =============================================================================
% {fname}
% GENERATED by docs/iclr/tab/make_vbench_tables.py -- do not hand-edit.
% Source of truth:
%   docs/iclr/tab/vbench_leaderboard_top10_plus_evoke.csv   (leaderboards)
%   evoke-benchmark/VBench/VBENCH_FINAL.md                  (our rows + deviations)
%   evoke-benchmark/VBench/scripts/constant.py              (VBench-Long NORMALIZE_DIC, DIM_WEIGHT)
% Requires: booktabs, graphicx (both already in iclr.tex). No colour.
% =============================================================================
"""


def write(name, lines):
    path = os.path.join(OUT_DIR, name)
    with open(path, "w") as fh:
        fh.write("\n".join(lines))
    return path


# ----------------------------------------------------------- vbench-2.0 main --
VB2_FOOTNOTE = r"""Creat.\ = Creativity, Comm.\ = Commonsense, Contr.\ = Controllability,
Human = Human Fidelity, Phys.\ = Physics; each is the unweighted mean of its
dimensions (Table~\ref{tab:vbench2-dims}), and Total the unweighted mean of the
five. Peer rows are the public leaderboard on the listed date, each sampled with
that system's own many-step, typically CFG-guided default; Evoke uses $3$ network
evaluations per chunk with no CFG, so the comparison is not step-matched. Four
protocol deviations apply to our row (\texttt{VBENCH2\_BEST\_REPRODUCE.md}~\S1):
one sample per prompt rather than five (\emph{Diversity} keeps the $20$ its metric
requires), $5.875$\,s clips, $640\times384$, and prompt augmentation, which the
official protocol permits. The $0.05$ margin over rank~2 sits inside the noise
single-sampling admits."""


def write_vb2_main(rows):
    cols = [("total", None)] + [(n, n) for n, _, _ in VB2_GROUPS]
    vals = {"total": [r["total"] for r in rows]}
    for n, _, _ in VB2_GROUPS:
        vals[n] = [r["cats"][n] for r in rows]
    marks = {k: rank_marks(v) for k, v in vals.items()}

    L = [HEADER.format(fname="tab/vbench2_main.tex -- VBench-2.0 leaderboard")]
    L += [
        # [H], not [t]: these four live in the appendix, each \input right after the
        # paragraph that introduces it. As [t] floats they queued up and printed as a
        # standalone slab of tables at the end, separated by large gaps (author call
        # 2026-08-11). The main-text summary table below stays [t] on purpose.
        r"\begin{table}[H]",
        r"\caption{VBench-2.0, top-" + str(TOP_N) + r" of the public leaderboard, Evoke",
        r"included. All scores $\in[0,100]$, higher is better; \textbf{bold} is best,",
        r"\underline{underline} second best.}",
        r"\label{tab:vbench2}",
        r"\centering",
        r"\renewcommand{\arraystretch}{1.05}",
        r"\setlength{\tabcolsep}{4pt}",
        r"\footnotesize",
        r"\begin{tabular}{@{}l c ccccc@{}}",
        r"\toprule",
        r"\textbf{Model} & \textbf{Total} & \textbf{Creat.} & "
        r"\textbf{Comm.} & \textbf{Contr.} & \textbf{Human} & \textbf{Phys.} \\",
        r"\midrule",
    ]
    for i, r in enumerate(rows):
        name = r["name"]
        cells = [fmt(r["total"], marks["total"].get(i))]
        cells += [fmt(r["cats"][n], marks[n].get(i)) for n, _, _ in VB2_GROUPS]
        L.append(f"{name} & " + " & ".join(cells) + " \\\\")
    L += [
        r"\bottomrule",
        r"\end{tabular}",
        "",
        # note block removed 2026-08-10 (author call): VB2_FOOTNOTE now
        # appears as prose in the appendix, not as a slab under the table.
        r"\end{table}",
        "",
    ]
    return write("vbench2_main.tex", L)


def write_vb2_dims(rows):
    marks = {d: rank_marks([r["dims"][d] for r in rows]) for d in VB2_DIMS}

    L = [HEADER.format(fname="tab/vbench2_dims.tex -- per-dimension breakdown")]
    L += [
        # [H], not [t]: these four live in the appendix, each \input right after the
        # paragraph that introduces it. As [t] floats they queued up and printed as a
        # standalone slab of tables at the end, separated by large gaps (author call
        # 2026-08-11). The main-text summary table below stays [t] on purpose.
        r"\begin{table}[H]",
        r"\caption{Per-dimension VBench-2.0 breakdown for the systems of",
        r"Table~\ref{tab:vbench2}. Raw scores in $[0,100]$, higher is better;",
        r"\textbf{bold} is best, \underline{underline} second best.}",
        r"\label{tab:vbench2-dims}",
        r"\centering",
        r"\renewcommand{\arraystretch}{1.05}",
        r"\setlength{\tabcolsep}{2.5pt}",
        r"\tiny",
        r"% shrink-only: a plain \\resizebox{\\columnwidth} also ENLARGES a table that is",
        r"% narrower than the text block, printing it at a larger type size than the body.",
        r"\resizebox{\ifdim\width>\linewidth\linewidth\else\width\fi}{!}{%",
        r"\begin{tabular}{@{}l *{" + str(len(VB2_DIMS)) + r"}{c}@{}}",
        r"\toprule",
    ]
    span, rules, start = [], [], 2
    for name, _, members in VB2_GROUPS:
        span.append(r"\multicolumn{" + str(len(members)) + r"}{c}{\textbf{"
                    + name + r"}}")
        rules.append(r"\cmidrule(lr){" + f"{start}-{start + len(members) - 1}" + "}")
        start += len(members)
    heads = " & ".join(r"\rotatebox{90}{\textbf{" + VB2_SHORT[d] + "}}"
                       for d in VB2_DIMS)
    L += [
        "& " + " & ".join(span) + r" \\",
        "".join(rules),
        r"\textbf{Model} & " + heads + r" \\",
        r"\midrule",
    ]
    for i, r in enumerate(rows):
        cells = " & ".join(fmt(r["dims"][d], marks[d].get(i)) for d in VB2_DIMS)
        L.append(f"{r['name']} & {cells} \\\\")
    L += [
        r"\bottomrule",
        r"\end{tabular}",
        r"}",
        "",
        r"\vspace{2pt}",
        r"% minipage, not a bare group: the table's \\centering otherwise leaks into",
        r"% this note and sets it centred rather than justified.",
        r"\begin{minipage}{\linewidth}\footnotesize",
        STEP_NOTE_SHORT,
        r"The four protocol deviations of Table~\ref{tab:vbench2} apply unchanged.",
        r"\emph{Diversity} alone is generated from the official raw prompts, since",
        r"augmenting it was measured to cost $3.38$ points.",
        r"\end{minipage}",
        r"\end{table}",
        "",
    ]
    return write("vbench2_dims.tex", L)


# ---------------------------------------------------------- vbench-long main --
LONG_FOOTNOTE = r"""Total $=(4\cdot\text{Quality}+\text{Semantic})/5$; Quality and Semantic are the
official weighted means over the $7$ and $9$ min--max-normalized dimensions
(Table~\ref{tab:vbench-long-dims}). Peer rows are the public leaderboard on the
listed date, each sampled with that system's own many-step, typically CFG-guided
default; Evoke uses $3$ network evaluations per chunk with no CFG, so the
comparison is not step-matched. Three protocol deviations apply to our row
(\texttt{VBENCH\_LONG\_PD600\_PROTOCOL.md}~\S3.4): one sample per prompt rather than
five; $8.875$\,s clips rather than $10$\,s, which the official code supports and
which two controlled probes put at $\approx\!+0.02$ Total in our favour; and prompt
augmentation, which the protocol permits. The $0.05$ margin over rank~8 is of the
same order, so ranks~7--8 should not be over-read."""


def write_long_main(rows):
    vals = {k: [r[k] for r in rows] for k in ("total", "quality", "semantic")}
    marks = {k: rank_marks(v) for k, v in vals.items()}

    L = [HEADER.format(fname="tab/vbench_long_main.tex -- VBench-Long leaderboard")]
    L += [
        # [H], not [t]: these four live in the appendix, each \input right after the
        # paragraph that introduces it. As [t] floats they queued up and printed as a
        # standalone slab of tables at the end, separated by large gaps (author call
        # 2026-08-11). The main-text summary table below stays [t] on purpose.
        r"\begin{table}[H]",
        r"\caption{VBench-Long, top-" + str(TOP_N) + r" of the public leaderboard, Evoke",
        r"included. All scores $\in[0,100]$, higher is better; \textbf{bold} is best,",
        r"\underline{underline} second best.}",
        r"\label{tab:vbench-long}",
        r"\centering",
        r"\renewcommand{\arraystretch}{1.05}",
        r"\setlength{\tabcolsep}{5pt}",
        r"\small",
        r"\begin{tabular}{@{}l ccc@{}}",
        r"\toprule",
        r"\textbf{Model} & \textbf{Total} & \textbf{Quality} & \textbf{Semantic} \\",
        r"\midrule",
    ]
    for i, r in enumerate(rows):
        name = r["name"]
        L.append(
            f"{name} & {fmt(r['total'], marks['total'].get(i))} & "
            f"{fmt(r['quality'], marks['quality'].get(i))} & "
            f"{fmt(r['semantic'], marks['semantic'].get(i))} \\\\"
        )
    L += [
        r"\bottomrule",
        r"\end{tabular}",
        "",
        # note block removed 2026-08-10 (author call): LONG_FOOTNOTE now
        # appears as prose in the appendix, not as a slab under the table.
        r"\end{table}",
        "",
    ]
    return write("vbench_long_main.tex", L)


def write_long_dims(rows):
    marks = {d: rank_marks([r["raw"][d] for r in rows]) for d in LONG_DIMS}

    L = [HEADER.format(fname="tab/vbench_long_dims.tex -- per-dimension breakdown")]
    L += [
        # [H], not [t]: these four live in the appendix, each \input right after the
        # paragraph that introduces it. As [t] floats they queued up and printed as a
        # standalone slab of tables at the end, separated by large gaps (author call
        # 2026-08-11). The main-text summary table below stays [t] on purpose.
        r"\begin{table}[H]",
        r"\caption{Per-dimension VBench-Long breakdown for the systems of",
        r"Table~\ref{tab:vbench-long}. \emph{Raw} scores in $[0,100]$, before the",
        r"min--max normalization the aggregates apply; higher is better,",
        r"\textbf{bold} is best, \underline{underline} second best.}",
        r"\label{tab:vbench-long-dims}",
        r"\centering",
        r"\renewcommand{\arraystretch}{1.05}",
        r"\setlength{\tabcolsep}{2.5pt}",
        r"\tiny",
        r"% shrink-only: a plain \\resizebox{\\columnwidth} also ENLARGES a table that is",
        r"% narrower than the text block, printing it at a larger type size than the body.",
        r"\resizebox{\ifdim\width>\linewidth\linewidth\else\width\fi}{!}{%",
        r"\begin{tabular}{@{}l *{" + str(len(LONG_DIMS)) + r"}{c}@{}}",
        r"\toprule",
    ]
    heads = " & ".join(r"\rotatebox{90}{\textbf{" + LONG_SHORT[d] + "}}"
                       for d in LONG_DIMS)
    nq, ns = len(QUALITY_LIST), len(SEMANTIC_LIST)
    L += [
        r"& \multicolumn{" + str(nq) + r"}{c}{\textbf{Quality dimensions}}"
        r" & \multicolumn{" + str(ns) + r"}{c}{\textbf{Semantic dimensions}} \\",
        r"\cmidrule(lr){2-" + str(1 + nq) + r"}"
        r"\cmidrule(lr){" + str(2 + nq) + "-" + str(1 + nq + ns) + r"}",
        r"\textbf{Model} & " + heads + r" \\",
        r"\midrule",
    ]
    for i, r in enumerate(rows):
        cells = " & ".join(fmt(r["raw"][d], marks[d].get(i)) for d in LONG_DIMS)
        L.append(f"{r['name']} & {cells} \\\\")
    L += [
        r"\bottomrule",
        r"\end{tabular}",
        r"}",
        "",
        r"\vspace{2pt}",
        r"% minipage, not a bare group: the table's \\centering otherwise leaks into",
        r"% this note and sets it centred rather than justified.",
        r"\begin{minipage}{\linewidth}\footnotesize",
        STEP_NOTE_SHORT,
        r"The three protocol deviations of Table~\ref{tab:vbench-long} apply unchanged.",
        r"The Evoke row is stored normalized in the source data and is de-normalized",
        r"here with the official constants so that it shares the leaderboard's scale.",
        r"\end{minipage}",
        r"\end{table}",
        "",
    ]
    return write("vbench_long_dims.tex", L)


# ------------------------------------------------------- compact main-text table --
# Added 2026-08-10 (author call): the main text carries WBench plus ONE small
# leaderboard table; the two full top-10 tables moved to the appendix. Every number
# here is read out of the same rows those tables are built from, so they cannot drift.
def write_compact(vb2_rows, long_rows):
    def summarise(rows):
        ours = next(r for r in rows if r["ours"])
        peers = [r for r in rows if not r["ours"]]
        leader = max(peers, key=lambda r: r["total"])
        nearest = min(peers, key=lambda r: abs(r["total"] - ours["total"]))
        return ours, leader, nearest

    L = [HEADER.format(fname="tab/vbench_compact.tex -- compact main-text summary")]
    L += [
        r"\begin{table}[t]",
        r"\caption{Evoke on two public leaderboards, against the top-" + str(TOP_N) +
        r" of each. Higher is better; the full tables are Tables~\ref{tab:vbench2}",
        r"and~\ref{tab:vbench-long} in the appendix.}",
        r"\label{tab:vbench}",
        r"\centering",
        r"\renewcommand{\arraystretch}{1.15}",
        r"\setlength{\tabcolsep}{6pt}",
        r"\small",
        r"\begin{tabular}{@{}l c c l l@{}}",
        r"\toprule",
        r"\textbf{Benchmark} & \textbf{Evoke} & \textbf{Rank} & "
        r"\textbf{Leader} & \textbf{Nearest peer} \\",
        r"\midrule",
    ]
    for label, rows in (("VBench-2.0", vb2_rows), ("VBench-Long", long_rows)):
        o, ld, nr = summarise(rows)
        leader = "---" if o["total"] >= ld["total"] else f"{ld['name']}, {ld['total']:.2f}"
        L.append(f"{label} & \\textbf{{{o['total']:.2f}}} & {o['rank']} of {TOP_N} & "
                 f"{leader} & {nr['name']}, {nr['total']:.2f} \\\\")
    L += [
        r"\bottomrule",
        r"\end{tabular}",
        "",
        r"\vspace{2pt}",
        r"\begin{minipage}{\linewidth}\footnotesize",
        r"Evoke is sampled in $3$ steps with no classifier-free guidance, against peers",
        r"running their own many-step default samplers, so neither comparison is",
        r"step-matched. ``Leader'' is the best peer total and is ``---'' where Evoke",
        r"leads. Protocol deviations are stated in Appendix~\ref{app:vbench}.",
        r"\end{minipage}",
        r"\end{table}",
        "",
    ]
    return write("vbench_compact.tex", L)


if __name__ == "__main__":
    sections = read_sections(CSV_PATH)

    vb2 = load_vb2(top_n(section(sections, "VBench-2.0")))
    long_ = load_long(top_n(section(sections, "VBench-Long")))

    for label, rows, dims, key in (("VBench-2.0", vb2, VB2_DIMS, "dims"),
                                   ("VBench-Long", long_, LONG_DIMS, "raw")):
        ours = next(r for r in rows if r["ours"])
        print(f"{label}: {len(rows)} rows, Evoke at rank {ours['rank']} "
              f"(Total {ours['total']}), all aggregates re-derived OK")
        if label == "VBench-Long":
            print("  Evoke de-normalized raw dimensions:")
            for d in dims:
                print(f"    {d:24s} {ours[key][d]:7.2f}")

    for p in (write_compact(vb2, long_),
              write_vb2_main(vb2), write_vb2_dims(vb2),
              write_long_main(long_), write_long_dims(long_)):
        print("wrote", p)


==> tab/make_wbench_leaderboard.py <==
#!/usr/bin/env python3
"""Generate tab/wbench_leaderboard_top10.tex from tab/wbench_leaderboard_navi.csv.

    python3 tab/make_wbench_leaderboard.py        # run from the repo root

SOURCE OF THE PEER ROWS
    https://meituan-longcat.github.io/WBench/  -- the "Navi (158)" split of the public
    leaderboard. The numbers are static HTML inside index.html, in <table id="table-navi">;
    they are NOT in the repo's assets/leaderboard_20models_navi.csv, which is an older
    per-metric run. To refresh:
        curl -sL -o /tmp/wb.html https://meituan-longcat.github.io/WBench/
    then re-extract <table id="table-navi"> (rank, model, Average, Quality, Setting,
    Interaction, Consistency, Physical) into the CSV and bump SCRAPED below.

AVERAGE
    Recomputed here from the five group columns rather than copied, and cross-checked
    against the leaderboard's own Average column: it is the UNWEIGHTED mean of the five,
    verified to 0.05 on all 30 published rows.

THE Evoke ROW
    Our own evaluation of the released student, not a leaderboard submission. Its four
    non-interaction groups are the group means of Table~\\ref{tab:wbench} (v9 run).

    Its Interaction entry is our navigation score, which is the right column for this
    split: on Navi, Interaction IS the navigation dimension alone (confirmed with the
    WBench authors, 2026-08-12).

    One number to keep an eye on. For the 19 systems present both here and in the repo's
    older per-metric dump, all four non-navigation groups agree to 0.01, but the dump's
    Navigation Trajectory runs a median 0.73 ABOVE the live board's Interaction. So the
    navigation metric, and only it, was re-run between those two snapshots. If our own
    number came out of the older implementation it carries the same offset, which is
    wider than the 0.1 margin at the top of this table -- worth settling by submitting
    to the board (docs/SUBMISSION.md in the WBench repo) rather than by argument.
"""
import csv
import os

SCRAPED = '2026-08-12'
TOP_N = 10
GROUPS = ['quality', 'setting', 'interaction', 'consistency', 'physical']
HERE = os.path.dirname(os.path.abspath(__file__))


def load(path):
    rows = []
    for r in csv.DictReader(open(path)):
        for k in GROUPS + ['average']:
            r[k] = float(r[k])
        recomputed = round(sum(r[g] for g in GROUPS) / len(GROUPS), 2)
        assert abs(recomputed - r['average']) <= 0.05, \
            f"{r['model']}: average {r['average']} != mean of groups {recomputed}"
        r['average'] = recomputed
        rows.append(r)
    return sorted(rows, key=lambda r: -r['average'])


def marks(rows, key, prec):
    """best -> \\textbf, runner-up -> \\underline, ties share the mark.

    Ranked on the value AS PRINTED, not the stored float: two rows that both print
    72.1 must not come out one bold and one underlined. Keyed by row index because
    the leaderboard lists more than one row called "LingBot-World" -- keying by model
    name silently merged them.
    """
    shown = [round(r[key], prec) for r in rows]
    vals = sorted(set(shown), reverse=True)
    best = vals[0]
    second = vals[1] if len(vals) > 1 else None
    return {i: ('b' if v == best else ('u' if v == second else ''))
            for i, v in enumerate(shown)}


def fmt(v, mark, prec):
    s = f'{v:.{prec}f}'
    return {'b': r'\textbf{%s}' % s, 'u': r'\underline{%s}' % s}.get(mark, s)


def main():
    rows = load(os.path.join(HERE, 'wbench_leaderboard_navi.csv'))[:TOP_N]
    # One decimal everywhere: the peer group scores are published to one decimal, so an
    # Average carried to two would imply precision the inputs do not have. At one decimal
    # this column reproduces the leaderboard's own Average for every peer row.
    PREC = {k: 1 for k in GROUPS + ['average']}
    mk = {k: marks(rows, k, PREC[k]) for k in GROUPS + ['average']}

    L = []
    L.append('% =============================================================================')
    L.append('% tab/wbench_leaderboard_top10.tex')
    L.append('% GENERATED by tab/make_wbench_leaderboard.py -- do not hand-edit.')
    L.append(f'% Peer rows: https://meituan-longcat.github.io/WBench/ Navi split, {SCRAPED}.')
    L.append('% Data + provenance: tab/wbench_leaderboard_navi.csv')
    L.append('% and the docstring of the generator.')
    L.append('% =============================================================================')
    L.append('')
    L.append(r'\begin{table}[H]')
    L.append(r'\caption{\textbf{WBench public leaderboard, Navi split} ($n=158$ cases), top '
             r'ten by Average, Evoke included. Average is the unweighted mean of the five '
             r'group scores; peer rows are the public leaderboard as of %s. All scores '
             r'$\in[0,100]$, higher is better; \textbf{bold} is best, \underline{underline} '
             r'second best.}' % SCRAPED)
    L.append(r'\label{tab:wbench-board}')
    L.append(r'\centering')
    L.append(r'\renewcommand{\arraystretch}{1.05}')
    L.append(r'\setlength{\tabcolsep}{4pt}')
    L.append(r'\footnotesize')
    L.append(r'\begin{tabular}{@{}r l c ccccc@{}}')
    L.append(r'\toprule')
    L.append(r'\textbf{\#} & \textbf{Model} & \textbf{Average} & \textbf{Quality} & '
             r'\textbf{Setting} & \textbf{Inter.} & \textbf{Consist.} & \textbf{Phys.} \\')
    L.append(r'\midrule')
    for i, r in enumerate(rows, 1):
        name = r['model']
        if r['note'] and r['note'] != 'self-reported':
            name += r' \textit{%s}' % r['note']
        if 'Evoke' in name:
            name = r'\textbf{%s}$^{\dagger}$' % name
        cells = [fmt(r['average'], mk['average'][i - 1], PREC['average'])]
        cells += [fmt(r[g], mk[g][i - 1], PREC[g]) for g in GROUPS]
        L.append('%d & %s & %s \\\\' % (i, name, ' & '.join(cells)))
    L.append(r'\bottomrule')
    L.append(r'\end{tabular}')
    L.append('')
    L.append(r'\vspace{2pt}')
    # minipage, not a bare group: the table's \centering would otherwise centre this note.
    L.append(r'\begin{minipage}{\linewidth}\footnotesize')
    L.append(r'$^{\dagger}$~Our own evaluation of the released student, not a leaderboard '
             r'submission. Evoke is sampled in three steps with no classifier-free guidance '
             r'against peers running their own default samplers, so the comparison is not '
             r'step-matched.')
    L.append(r'\end{minipage}')
    L.append(r'\end{table}')

    out = os.path.join(HERE, 'wbench_leaderboard_top10.tex')
    open(out, 'w').write('\n'.join(L) + '\n')
    print('wrote', out)
    for i, r in enumerate(rows, 1):
        print(f"  {i:>2} {r['model'][:34]:34} {r['average']:6.2f}")


if __name__ == '__main__':
    main()

